On large differences between consecutive primes

We show that $$\sum_{\substack{p_n \in [x, 2x] \\ p_{n+1} - p_n \ge x^{1/2}}} (p_{n+1} - p_n) \ll x^{0.57+\epsilon}$$ and $$\sum_{\substack{p_n \in [x, 2x] \\ p_{n+1} - p_n \ge x^{0.45}}} (p_{n+1} - p_n) \ll x^{0.63+\epsilon},$$ where $p_n$ is the $n$th prime number. The proof combines Heath-Brown's recent work with Harman's sieve, improving and extending his results. We give applications of the results to prime-representing functions, binary digits of primes and approximation of reals by multiplicative functions.

==> anc/computation0.45.cpp <==
/*
Author: Olli Järviniemi
Paper: "On large differences between consecutive prime numbers"
Code for bounding the loss, case c = 0.5.

Takes approximately 30 hours.
Remember to use the -O2 optimization flag!
*/

//Libraries
#include <iostream>
#include <iomanip>
#include <vector>
#include <math.h>

using namespace std;

//Macros for convenience
typedef double d;
typedef pair<d, d> pd;
#define F first
#define S second

//Important constants
const d T = 0.55;
const d R = 0.18;
const d EPS = 1e-9;
const d TAR = (1-T)+R; //=0.63

d TICK;

const int MAXW = 20;

/*
Evaluate the Buchstab function at u.
Gives an upper bound.
*/

d buch(d u) {
	if(u < 1) return 0;
	if(u <= 2) {
		return 1.0/u;
	}
	if(u <= 3) {
		return (1 + log(u-1))/u;
	}
	return 0.565;
}

/*
Return an upper bound for sup_{a <= u <= b} buch(u).
*/
d getUpperBuch(d a, d b) {
	if(b < 1 || a > b) return 0;

	d ans = 0;
	if(a <= 2) {
		//Buchstab is 1/u in [1, 2], thus decreasing
		ans = max(ans, buch(max(a, 1.0)));
	}
	if(a <= 2.75 && b >= 2) {
		//Buchstab is (1 + log(u-1))/u in [2, 3], and
		//hence increasing in [2, 2.75]
		ans = max(ans, buch(min(b, 2.75)));
	}
	if(b >= 2.75) {
		//Buchstab is bounded by 0.568 in [2.75, \infty)
		ans = max(ans, 0.568);
	}
	return ans;
}


/*
Give an upper bound for the loss arising from discarding the
region defined by v.
*/
d fullLoss(vector<pd> v) {
	d miSum = 0;
	d maSum = 0;
	int n = v.size();
	for(int i = 0; i < n; ++i) {
		miSum += v[i].first;
		maSum += v[i].second;
	}

	d a = (1 - maSum)/v[n-1].second;
	d b = (1 - miSum)/v[n-1].first;

	d bu = getUpperBuch(a, b);
	d ans = bu/v[n-1].first;
	for(int i = 0; i < n; ++i) {
		ans *= (v[i].second - v[i].first)/v[i].first;
	}
	return ans;
}


//Calculate a^e for a >= 1, e >= 0
int exp(int a, int e) {
	if(e == 0) return 1;
	if(e%2 == 0) {
		int b = exp(a, e/2);
		return b*b;
	}
	return a*exp(a, e-1);
}


/*
Given intervals A, B, return the sumset A+B.
*/
pd add(pd A, pd B) {
	return {A.first + B.first, A.second + B.second};
}

/*
Given intervals A, B, return whether A is a subset of B.
*/

bool subset(pd A, pd B) {
	if(A.F >= B.F && A.S <= B.S) return true;
	return false;
}


/*
Test whether the elements of v may be partitioned as BC with 
B < 1-t-EPS, C < h+r-t/2-EPS
*/

bool canPart(vector<pd> v) {
	int n = v.size();
	for(int i = 0; i < exp(2, n); ++i) {
		int I = i;
		pd B = {0, 0};
		pd C = {0, 0};
		for(int j = 0; j < n; ++j) {
			if(I%2 == 0) {
				B = add(B, v[j]);
			} else {
				C = add(C, v[j]);
			}
			I /= 2;
		}

		if(B.S < 1 - T - EPS && C.S < 1 - 1.5*T + R - EPS) return true;
	}
	return false;
}



/*
Given polynomials P_1, ... , P_n and a zeta factor H,
determine whether a suitable triplet (A, B, C) may be found.

We may apply the Heath-Brown decomposition to P_1 if needed.

(Note: This function does not take polynomials R_i into account.)
*/
bool zetaOk(vector<pd> v) {
	//Try without HB-decomposition
	if(canPart(v)) return true;

	//Apply HB-decomposition
	if(v[0].F <= T/2+EPS) return false;
	int n = v.size();
	pd P = v[0];
	d HBtick = (d) 1/1000;
	for(d Q1 = P.F/2; Q1 <= max(0.275, P.S*2.0/3.0)+EPS; Q1 += HBtick) {
		vector<pd> w;
		w.push_back({Q1, Q1 + HBtick});
		w.push_back({P.F - Q1 - HBtick, P.S - Q1});
		for(int i = 1; i < n; ++i) {
			w.push_back(v[i]);
		}
		if(!canPart(w)) return false;
	}
	return true;
}



/*
Given polynomials Q_1, ... , Q_n, consider whether they
may be partitioned as (A, B, C) in a suitable way. Assumes
there are no zeta sums.

We only consider partitions where C = Q_i for some i.
(Faster than considering 3^n partitions, and turns out
to be sufficient.)
*/

bool hits(vector<pd> v) {
	int n = v.size();

	//Loop over possible values of C.
	for(int ci = 0; ci < n; ++ci) {
		if(v[ci].S > 0.2) continue; //Long C are useless

		//Loop over partitions of {1, 2, ... , n} \ {ci}
		for(int i = 0; i < exp(2, n-2); ++i) {
			pd A = {0, 0};
			pd B = {0, 0};
			pd C = v[ci];
			int I = i;
			for(int j = 0; j < n; ++j) {
				if(j == ci) continue;
				if(I%2 == 0) {
					A = add(A, v[j]);
				} else {
					B = add(B, v[j]);
				}
				I /= 2;
			}
			if(A.F < B.F) swap(A, B); //Utilize symmetry for efficiency

			if(A.S <= EPS || B.S <= EPS || C.S <= EPS) continue; //A, B, C must be non-empty
			if(B.F <= 0.34) continue; //B shouldn't be too short, skip for efficiency


			//Check whether this (A, B, C) works. Use Lemma 7.1.

			bool wo = true;
			if(B.S >= 1 - TAR - EPS) {
				wo = false;
				for(int w = 1; (w <= MAXW) && !wo; ++w) {
					if(T*2*w    + EPS    <= A.F*(2*w - 1)+C.F*2*w && 
					  T*(2*w-2) + EPS    <= A.F*(2*w - 1)) wo = true;
				}
			}

			if(B.F <= 1 - TAR + EPS) {
				wo = false;
				for(int w = 1; (w <= MAXW) && !wo; ++w) {
					d coff = (d) (w-1)/w;
					if(A.S                   < 2*w*(TAR - T) - EPS && 
					   A.S/(2.0*w) + C.S     < TAR - T*coff  - EPS && 
//					   A.S/(2.0*w) + C.S     < TAR - 0.75*T  - EPS && 
					   B.F*(2*w-1)           > T*(2*w-2)-R*(2*w-3) + EPS && 
					   B.F*(6*w-1)+C.F*(4*w) > T*(6*w) - R*(6*w-3) + EPS) wo = true;
				}
			}
			if(wo) return true;
		}
	}
	return false;
}



/*
Given P_1, ... , P_n, H and z, check whether the conditions of
Lemma 7.4 are satisfied.
*/

bool lemma74(vector<pd> v, d z) {
	int n = v.size();
	if(v[1].S > T/2 - EPS) return false;


	d maSum = 0;
	d miSum = 0;
	for(int i = 0; i < v.size(); ++i) {
		maSum += v[i].S;
		miSum += v[i].F;
	}

	/*
	(i)
	*/

	pd I1 = {0.37 + EPS, 0.45 - 0.5*z - EPS};
	pd I2 = {0.55 + EPS, 0.63 - 0.8*z - EPS};

	for(int i = 0; i < (1<<n); ++i) {
		int I = i;
		pd M = {0, 0};
		for(int j = 0; j < n; ++j) {
			if(I%2 == 0) {
				M = add(M, v[j]);
			}
			I /= 2;
		}

		if(subset(M, I1) || subset(M, I2)) return true;
	}

	/*
	(ii)
	*/

	if(maSum < 0.9 - EPS) return true;


	/*
	(iii)
	*/

	pd Z = {1 - maSum, 1 - miSum};

	int k = floor(Z.F/z - EPS) + 1;
	if(k <= 1) return false;

	pd J1 = {0.37 - Z.F*(5.0*k - 4)/(5.0*k) + EPS, 0.45 - z/2 - EPS};
	pd J2 = {0.55 - Z.F*(2.0*k - 1)/(2.0*k) + EPS, 0.63 - 0.8*z - EPS};

	for(int i = 0; i < (1<<n); ++i) {
		int I = i;
		pd M = {0, 0};
		for(int j = 0; j < n; ++j) {
			if(I%2 == 0) {
				M = add(M, v[j]);
			}
			I /= 2;
		}

		if(subset(M, J1) || subset(M, J2)) return true;
	}

	return false;
}


/*
Given intervals / polynomial lengths P_1, ... , P_n 
and z, determine whether one can evaluate the sum of
S(A_{p_1 ... p_n}, z)
over p_i \in [P_i]
*/

bool canEv(vector<pd> v, d z) {
	d maSum = 0;
	d miSum = 0;
	int n = v.size();
	for(int i = 0; i < n; ++i) {
		maSum += v[i].S;
		miSum += v[i].F;
	}


	//If the polynomials are too long, return false
	if(maSum > 1 - EPS) return false;

	/*
	Step 1:	Is H > L_{zeta} ok?
	Ignore first the polynomials R_i.
	*/
	if(miSum < 1 - T/2 + EPS && !zetaOk(v)) return false;

	//The polynomials R_i cannot be ignored if z > 0.08 - EPS.
	if(miSum < 1 - T/2 + EPS && z > 0.08 - EPS) {
		//Combine R_1, ... , R_k into one polynomial R
		pd R = {0, 1 - miSum - T/2};
		vector<pd> w = v;
		w.push_back(R);
		if(!zetaOk(w)) return false;
	}


	/*
	H > L_{zeta} is ok!

	Step 2: Consider the case H < L_{\zeta}, no Heath-Brown decomposition.

	Step 2(i): Let Q = HR_1 ... R_k, and consider decompositions
	P_1...P_nQ = ABC. Check if any decomposition works.
	*/

	vector<pd> w = v;
	w.push_back({1 - maSum, 1 - miSum}); //Bounds for length of Q
	if(hits(w)) return true;
	


	/*
	Strategy 2(ii): Do casework on the length of H.

	Note: We may assume that HR_i < L_{\zeta} for any i,
	as otherwise we could just take products of H and R_i. Hence
	we may assume H > L_{\zeta}/z.

	Furthermore, H and R_i are essentially symmetric, so we may
	assume H >= max(R_1, ... , R_k). It follows that we may 
	assume H^2 > L_{\zeta}.
	*/	

	if(maSum < 1 - T/2 - EPS) { //Needed to ensure k >= 1.

		bool works = true;
		for(d h = T/2 - TICK; h + TICK >= T/2 - z - EPS; h -= TICK) {
			pd H = {h, h + TICK};
			if(h + miSum > 1) continue;
			if(h < T/4 - EPS) continue;

			pd Ri = {1 - maSum - H.S, 1 - miSum - H.F};

			/*
			Let Q = R_1 ... R_k, and consider decompositions
			P_1...P_nHQ = ABC.
			*/

			w = v;
			w.push_back(H);
			w.push_back(Ri);
			if(hits(w)) continue;
			/*
			We may also utilize Lemma 7.4 if z <= 0.06.
			*/
			w.pop_back();
			if(z <= 0.06 && lemma74(w, z)) continue;

			//Failure
			works = false;
			break;
		}
		if(works) return true;
	}


	/*
	Step 2 fails.

	On to step 3: Use the Heath-Brown decomposition.

	Requires P1 > L_{\zeta}.
	Furthermore, we give up if z is larger than 0.08 - EPS.
	*/

	pd P1 = v[0];
	if(P1.F <= T/2 + EPS) return false;
	if(z > 1 + R - 2*T - EPS) return false;

	/*
	Step 3(i): P1 outputs a zeta facotr.
	*/

	w.clear();
	w.push_back({0, P1.S - T/2});
	for(int i = 1; i < n; ++i) {
		w.push_back(v[i]);
	}

	w.push_back({0, min(T/2, 1 - miSum)});
	if(!canPart(w)) {
		return false;
	}

	/*
	Step 3(i) is a success.

	Step 3(ii): P1 does not output zeta factors.
	Casework on the lengths of the factors.
	*/
	d HBtick = (d) 1/600;
	d ma = max(T/2 + EPS, P1.S * 2.0/3.0 + EPS);
	for(d q1 = P1.F/2; q1 <= ma; q1 += HBtick) {
		pd Q1 = {q1, q1 + HBtick};
		pd Q2 = {P1.F - Q1.S, P1.S - Q1.F};
		w.clear();
		w.push_back(Q1);
		w.push_back(Q2);
		for(int i = 1; i < n; ++i) {
			w.push_back(v[i]);
		}
		w.push_back({1 - maSum, 1 - miSum});
		if(!hits(w)) return false;
	}

	//Success!
	return true;
}


/*
Determine whether we can apply the Buchstab identity twice more
in the set defined by v.
*/
bool twoMore(vector<pd> v) {
	int n = v.size();
	//Check first that we may apply the identity once with z = x^{0.06}
	if(!canEv(v, 0.06)) return false;

	/*
	Check then that we may apply it a second time. Do casework
	on the length of the new polynomial	
	*/
	for(d Q = v[n-1].S; Q+TICK >= 0.06-EPS; Q -= TICK) {
		v.push_back({Q, Q+TICK});
		//Check if applying the identity with z = x^{0.002} works.
		if(!canEv(v, 0.002)) return false;
		v.pop_back();
	}
	return true;
}

/*
Given P_1, ... , P_n, return largest z such that
the Buchstab identity may be applied with parameter z.
(Assumes z = x^{0.002} works, see twoMore above).
*/

d getZ(vector<pd> v) {
	for(d z = 0.06; z > 0.001; z -= 0.001) {
		if(canEv(v, z)) return z;
	}

	//Should not happen
	return -1;
}


/*
An upper bound for the length of the longer of the two 
polynomials resulting from the Heath-Brown decomposition
applied to P(s).
*/
d HBmax(pd P) {
	return max(0.275, P.S*2.0/3.0) + EPS;
}

/*
Given P and Q longer than L_{\zeta}, determine whether an asymptotic for
S(A_pq, q) exists.
*/

bool ok2(vector<pd> v) {
	pd P = v[0];
	pd Q = v[1];
	pd R = {1 - P.S - Q.S, 1 - P.F - Q.F};
	//Check Q is long enough, also require R to be long.
	if(Q.F < 0.275 + EPS || R.F < 0.275 + EPS) return false;


	/*
	Cases where zeta sums require the following.
	*/
	if(P.S > 0.355 - EPS && R.S > 0.355 - EPS) return false;


	/*
	No zeta sums.

	Instead of applying the HB-decomposition to all three polynomials
	P, Q, R simultaneously, it suffices to apply it to just two of them
	at a time.

	Apply first the HB-decomposition to P and Q and perform a casework
	over the possible lengths of the resulting polynomials.
	*/

	bool ok = true;
	d HBtick = (d) 1/2000;


	for(d P1 = P.F/2; P1 < HBmax(P); P1 += HBtick) {
		for(d Q1 = Q.F/2; Q1 < HBmax(Q); Q1 += HBtick) {
			vector<pd> u;

			u.push_back({P1, P1 + HBtick});
			u.push_back({P.F - P1 - HBtick, P.S - P1}); 

			u.push_back({Q1, Q1 + HBtick});
			u.push_back({Q.F - Q1 - HBtick, Q.S - Q1}); 

			u.push_back(R);
			if(!hits(u)) {
				//Failure
				ok = false;
				break;
			}
		}
		if(!ok) break;
	}
	if(ok) return true;


	/*
	Previous strategy did not work. 

	Apply the HB-decomposition to R and Q and perform a casework
	over the possible lengths.
	*/

	for(d R1 = R.F/2; R1 < HBmax(R); R1 += HBtick) {
		for(d Q1 = Q.F/2; Q1 < HBmax(Q); Q1 += HBtick) {
			vector<pd> u;

			u.push_back(P);

			u.push_back({Q1, Q1 + HBtick});
			u.push_back({Q.F - Q1 - HBtick, Q.S - Q1}); 

			u.push_back({R1, R1 + HBtick});
			u.push_back({R.F - R1 - HBtick, R.S - R1}); 

			if(!hits(u)) {
				//Failure
				return false;
			}
		}
	}

	//Success
	return true;
}


/*
Calculate the loss arising from the region defined by the vector v.
*/
d calculateLoss(vector<pd> v) {
	int n = v.size();

	//Handle the case n = 2, q > L_{\zeta}.
	if(n == 2 && v[1].S > 0.275 + EPS) {
		if(ok2(v)) return 0;
		return fullLoss(v);
	}

	/*
	Check whether we can apply the Buchstab identity twice more.
	Assuming that we can and we have yet applied it at most 4 times,
	apply it twice more.
	*/

	if(n <= 4 && twoMore(v)) {

		/*
		Let z be the maximum value such that we may apply the Buchstab
		identity with this z-parameter.
		*/

		d loss = 0;
		d full = fullLoss(v);
		d prev = v[n-1].S;

		d z1 = getZ(v);
		for(d A = prev; A+TICK >= z1; A -= TICK) {
			vector<pd> w = v;
			w.push_back({A, A+TICK});

			/*
			Given the new polynomial A, get the largest z
			for which the Buchstab identity can be applied
			once more.
			*/

			d z2 = getZ(w);
			for(d B = A; B+TICK >= z2; B -= TICK) {
				vector<pd> u = w;
				u.push_back({B, B+TICK});

				//Sum the resulting losses
				loss += calculateLoss(u);
				if(loss > full) break;
			}
			if(loss > full) break;
		}

		return min(loss, full);
	}

	/*
	Cannot apply the Buchstab identity anymore or n = 6.
	Check whether we have an asymptotic.
	*/
	if(canEv(v, v[n-1].S)) return 0;
	return fullLoss(v);
}

int main() {
	cout << setprecision(8);
	cout << fixed;



	/*
	Calculate the loss arising from SUM S(A_{pq}, q),
	when p, q sum over [x^{0.06}, x^{1/2+eps}],
	and q < p, pq^2 < x^{1+eps}.
	*/

	d loss = 0;
	d tick = (d) 1/6000;

	/*
	Split the sum over
	x^P <= p < x^{P + tick},
	x^Q <= q < x^{Q + tick}
	*/

	TICK = (d) 1/450;

	for(d P = 0.5 + EPS - tick; P + tick >= 0.06; P -= tick) {
		for(d Q = 0.06; Q < 0.34; Q += tick) {
			if(Q > P + tick || P+2*Q > 1+EPS) {
				/*
				The sum over (p, q) is empty.
				*/
				continue;
			}
			vector<pd> v;
			v.push_back({P, P+tick});
			v.push_back({Q, Q+tick});
			//Add the loss arising from this case to the total
			loss += calculateLoss(v);
		}
		//Print intermediate upper bound for loss for p < x^{P + TICK}.
		cout << P << ":   " << loss << "\n";
	}

	/*
	The computation takes roughly 30 hours on a usual consumer
	laptop (when using the -O2 optimization flag).
	*/
	cout << "Total loss: " << loss << "\n";
}

==> anc/computation0.5.cpp <==
/*
Author: Olli Järviniemi
Paper: "On large differences between consecutive prime numbers"
Code for bounding the loss, case c = 0.5.

Takes approximately 15 minutes.
Remember to use the -O2 optimization flag!
*/

//Libraries
#include <iostream>
#include <iomanip>
#include <vector>
#include <math.h>

using namespace std;

//Macros for convenience
typedef double d;
typedef pair<d, d> pd;
#define F first
#define S second

//Important constants
const d R = 0.07;
const d EPS = 1e-9;

/*
Evaluate the Buchstab function at u.
Returns an upper bound.
*/

d buch(d u) {
	if(u < 1) return 0;
	if(u <= 2) {
		return 1.0/u;
	}
	if(u <= 3) {
		return (1 + log(u-1))/u;
	}
	return 0.565;
}

/*
Return an upper bound for sup_{a <= u <= b} buch(u).
*/
d getUpperBuch(d a, d b) {
	if(b < 1 || a > b) return 0;

	d ans = 0;
	if(a <= 2) {
		//Buchstab is 1/u in [1, 2], thus decreasing
		ans = max(ans, buch(max(a, 1.0)));
	}
	if(a <= 2.75 && b >= 2) {
		//Buchstab is (1 + log(u-1))/u in [2, 3], and
		//hence increasing in [2, 2.75]
		ans = max(ans, buch(min(b, 2.75)));
	}
	if(b >= 2.75) {
		//Buchstab is bounded by 0.568 in [2.75, \infty)
		ans = max(ans, 0.568);
	}
	return ans;
}

/*
Return true if (P, Q) is in the region B_1.
*/

bool inB1(d P, d Q) {
	if(P <= Q + EPS) return false;

	if(Q         <= 0.25  + EPS) return false;
	if(P + Q     >= 0.57  - EPS) return false;
	if(P + 0.7*Q <= 0.43  + EPS) return false;
	if(P - 3*Q   <= -0.56 + EPS) return false;

	return true;
}
/*
Return true if (P, Q) is in the region B_2
*/
bool inB2(d P, d Q) {
	return inB1(1-P-Q, Q);
}

/*
Return true if the the set of (P, Q) defined by v lies completely
in either B_1 or in B_2.

The set of such (P, Q) is a square, and since B_1 and B_2 are convex,
it suffices to check whether the vertices of the square all lie in B_1
or B_2.
*/
bool inB(vector<pd> v) {
	d P1 = v[0].F;
	d P2 = v[0].S;
	d Q1 = v[1].F;
	d Q2 = v[1].S;
	if(inB1(P1, Q1) && inB1(P1, Q2) && inB1(P2, Q1) && inB1(P2, Q2)) return true;
	if(inB2(P1, Q1) && inB2(P1, Q2) && inB2(P2, Q1) && inB2(P2, Q2)) return true;
	return false;
}

/*
Give an upper bound for the loss arising from discarding the
region defined by v.
*/
d fullLoss(vector<pd> v) {
	d miSum = 0;
	d maSum = 0;
	int n = v.size();
	for(int i = 0; i < n; ++i) {
		miSum += v[i].F;
		maSum += v[i].S;
	}

	d a = (1 - maSum)/v[n-1].S;
	d b = (1 - miSum)/v[n-1].F;

	d bu = getUpperBuch(a, b);
	d ans = bu/v[n-1].F;
	for(int i = 0; i < n; ++i) {
		ans *= (v[i].S - v[i].F)/v[i].F;
	}
	return ans;
}

/*
Return a vector storing the maximal lengths of polynomials in v.
*/
vector<d> getMax(vector<pd> v) {
	vector<d> w;
	for(int i = 0; i < v.size(); ++i) {
		w.push_back(v[i].S);
	}
	return w;
}

/*
Given a set S defined by v, return z such that
SUM_{(p_1, ... p_n) \in S} S(A_{p_1 ... p_n}, z)
may be evaluated asymptotically via Lemma 6.1.

Takes as an input an upper bound for p_i in the set S.

Returns -1 if no such z may be found.
*/

d getZ(vector<d> v) {
	d sum = 0;
	int n = v.size();
	for(int i = 0; i < n; ++i) {
		sum += v[i];
	}

	if(sum > 0.75 - EPS) return -1;
	d maxZ = -1;


	//Consider partitions to (M, N).
	for(int i = 0; i < (1<<n); ++i) {
		d M = 0;
		int I = i;
		for(int j = 0; j < n; ++j) {
			if(I%2 == 0) M += v[j];
			I /= 2;
		}
		if(M < 0.5-EPS) {
			d N = sum - M;
			if(N > 0.25 + R-EPS) continue;
			if(N < 0.25) {
				return R - EPS;
			}
			maxZ = max(maxZ, 0.25 + R - N - EPS);
		}
	}
	return maxZ;
}


/*
Determine whether we can apply the Buchstab identity twice more
in the set defined by v.
*/
bool twoMore(vector<pd> v) {
	int n = v.size();
	if(n == 0) return true;
	vector<d> u = getMax(v);
	u.push_back(u[n-1]);
	if(getZ(u) > EPS) {
		return true;
	} else {
		return false;
	}
}

/*
Given intervals A, B, return the sumset A+B.
*/
pd add(pd A, pd B) {
	return {A.F + B.F, A.S + B.S};
}

/*
Given polynomials P_1, ..., P_n, check whether the polynomial
F(s) = P_1(s)...P_n(s)R_1(s)...R_k(s)H(s)
is admissible, where R_i < P_n and H is a zeta sum
(i.e. H > x^{1/4}).

We combine the polynomials R_1(s)...R_k(s) into one polynomial,
and check whether we can apply Proposition 5.1(iii).
*/

bool okHZeta(vector<pd> v) {
	int n = v.size();
	d miSum = 0;
	d maSum = 0;
	for(int i = 0; i < n; ++i) {
		miSum += v[i].F;
		maSum += v[i].S;
	}
	if(miSum >= 0.75 + EPS) return true;
	vector<d> w = getMax(v);
	w.push_back(0.75 + EPS - miSum); //Upper bound for the length of R_1(s)...R_k(s)
	for(int i = 0; i < (1<<n); ++i) {
		int I = i;
		d B = 0;
		d C = 0;
		for(int j = 0; j < n; ++j) {
			if(I%2 == 0) {
				B += w[j];
			} else {
				C += w[j];
			}
			I /= 2;
		}
		if(B < 0.5 - EPS && C < 0.25 + R - EPS) {
			return true;
		}
	}
	return false;
}


/*
Given polynomials P_1, ..., P_n, check whether the polynomial
F(s) = P_1(s)...P_n(s)R_1(s)...R_k(s)H(s)
is necessarily good, where R_i < P_n and H is not a zeta sum
(i.e. H < x^{1/4}).

We combine the polynomials R_1(s)...R_k(s)H(s) into one polynomial,
and then check whether we can apply Proposition 5.1(i) or (ii)
to obtain a suitable decomposition.
*/

bool okHnotZeta(vector<pd> v) {
	int n = v.size();
	d miSum = 0;
	d maSum = 0;
	for(int i = 0; i < n; ++i) {
		miSum += v[i].F;
		maSum += v[i].S;
	}
	v.push_back({1 - maSum, 1 - miSum});


	//We choose C to be the shortest polynomial we have.
	int Cindex = 0;
	pd C = v[0];

	for(int i = 1; i <= n; ++i) {
		if(v[i].S < C.S) {
			Cindex = i;
			C = v[i];
		}
	}

	bool found = false;
	for(int i = 0; i < (1<<n); ++i) {
		int I = i;
		pd A = {0, 0};
		pd B = {0, 0};
		for(int j = 0; j <= n; ++j) {
			if(j == Cindex) continue;
			if(I%2 == 0) {
				A = add(A, v[j]);
			} else {
				B = add(B, v[j]);
			}
			I /= 2;
		}

		if(B.S > 0.5 - R - EPS && !(A.F > 0.5 - R + EPS)) continue;
		if(B.F < 0.5 - R + EPS && !(A.S + 0.6*C.S < 0.5 + R - EPS && A.S < 8*R + min(0.0, 1 - 8*C.S) - EPS)) continue;
		return true;
	}
	return false;
}



/*
Calculate the loss arising from the region defined by the vector v.
*/
d calculateLoss(vector<pd> v) {

	int n = v.size();
	d tick = (d) 1/400;

	//If n = 2 and we are in B_1 or B_2, an asymptotic is found.
	if(n == 2 && inB(v)) return 0;

	/*
	Check whether we can apply the Buchstab identity twice more.
	Assuming that we can and we have so far applied it at most 4 times,
	apply it twice more.
	*/
	if(n <= 4 && twoMore(v)) {

		/*
		Let z be the maximum value such that we may apply the Buchstab
		identity with this z-parameter.
		*/
		d z = getZ(getMax(v));
		d prev = v[n-1].F;

		d loss = 0;
		d full = fullLoss(v);



		for(d A = prev; A+tick >= z; A -= tick) {
			vector<d> w = getMax(v);
			w.push_back(A+tick);

			/*
			Now that we have applied the Buchstab identity once,
			recheck the value of z for which we can apply it the second
			time.
			*/
			d z2 = getZ(w);
			for(d B = A; B+tick >= z2; B -= tick) {
				vector<pd> u = v;
				u.push_back({A, A+tick});
				u.push_back({B, B+tick});
				loss += calculateLoss(u);
				if(loss > full) break;
			}
			if(loss > full) break;
		}

		return min(loss, full);
	}

	/*
	If n = 2 or if the case where H > x^{1/4} fails, discard the sum
	and return the corresponding loss.
	*/
	if(n == 2 || !okHZeta(v)) return fullLoss(v);

	/*
	If in the case H < x^{1/4} the first strategy works, we have
	an asymptotic.
	*/
	if(okHnotZeta(v)) return 0;



	/*
	Consider then the second strategy.
	This reguires the product of polynomials being shorter than x^{3/4}.
	*/
	d maSum = 0;
	for(int i = 0; i < n; ++i) {
		maSum += v[i].S;
	}

	if(maSum >= 0.75 - EPS) return fullLoss(v);

	/*
	Consider possible values of R1
	*/

	for(d R1 = 0; R1 <= v[n-1].S; R1 += tick) {
		vector<pd> w = v;
		w.push_back({R1, R1 + tick});
		if(!okHnotZeta(w)) return fullLoss(v); 
	}
	return 0;
}

int main() {
	cout << setprecision(8);
	cout << fixed;

	/*
	Calculate the loss arising from SUM S(A_{pq}, q),
	when p, q sum over [x^{0.07}, x^{1/2 - epsilon}],
	and q < p, pq^2 < x^{1+EPS}
	*/

	d loss = 0;
	d tick = (d) 1/3000;

	/*
	Split the sum over
	x^P <= p < x^{P + tick},
	x^Q <= q < x^{Q + tick}
	*/

	for(d P = R; P < 0.5; P += tick) {
		for(d Q = R; Q < 0.5; Q += tick) {
			if(Q > P + tick + EPS || P+2*Q > 1+EPS) {
				/*
				The sum over (p, q) is empty.
				*/
				continue;
			}
			vector<pd> v;
			v.push_back({P, P+tick});
			v.push_back({Q, Q+tick});
			//Add the loss arising from this case to the total
			loss += calculateLoss(v);
		}
		//Print intermediate upper bound for loss for p < x^{P + TICK}.
		cout << P << " " << loss << "\n";
	}

	/*
	The computation takes roughly 15 minutes on a usual consumer
	laptop (when using the -O2 optimization flag).
	*/
	cout << "Total loss: " << loss << "\n";
}



